Discrete approximation of a mixture distribution via restricted divergence

Mixture distributions arise in many application areas, for example as marginal distributions or convolutions of distributions. We present a method of constructing an easily tractable discrete mixture distribution as an approximation to a mixture distribution with a large to infinite number, discrete or continuous, of components. The proposed DIRECT (Divergence Restricting Conditional Tesselation) algorithm is set up such that a pre-specified precision, defined in terms of Kullback-Leibler divergence between true distribution and approximation, is guaranteed. Application of the algorithm is demonstrated in two examples.

==> convolution-example.R <==
# This file contains R code to reproduce the convolution example
# from the paper "Discrete approximation of a mixture distribution
# via restricted divergence" by C. Roever and T. Friede.
#
# A convolution of two probability distributions may be considered
# a special case of a mixture distribution.
#
# In the following a general procedure ("convolve()") is defined,
# which uses the DIRECT algorithm to approximate the convolution
# of two distributions by a finite mixture. The use of function is
# illustrated by convolving a skew-normal and a logistic distribution.


################################################################################
#  The general "convolve()" function:

convolve <- function(dens1, dens2,
                     cdf1=Vectorize(function(x){integrate(dens1,-Inf,x)$value}),
                     cdf2=Vectorize(function(x){integrate(dens2,-Inf,x)$value}),
                     delta=0.01, epsilon=0.001)
# (a grid is constructed in the first density's domain ("dens1")
#  so that the convolution is a sum of "dens2" conditionals,
#  weighted by "dens1".)
{
  # some basic sanity checks:
  stopifnot(is.function(dens1), is.function(dens2),
            is.function(cdf1), is.function(cdf2),
            dens1(-1)>0, dens2(-1)>0, delta>0, epsilon>0)
  
  symKL <- function(d)
  # divergence w.r.t. shifting of the 2nd distribution ("dens2()")
  {
    stopifnot(d>=0)
    func1 <- function(x)
    # integrand for one directed divergence
    {
      d2md <- dens2(x-d)
      # utilize density's "log" argument, if possible:
      if (is.element("log", names(formals(dens2)))) {
        logd2   <- dens2(x, log=TRUE)
        logd2md <- dens2(x-d, log=TRUE)
      } else {
        logd2   <- log(dens2(x))
        logd2md <- log(d2md)
      }
      return(ifelse((logd2>-Inf) & (logd2md>-Inf), (logd2md-logd2)*d2md, 0.0))
    }
    
    func2 <- function(x)
    # integrand for other directed divergence
    {
      d2 <- dens2(x)
      # utilize density's "log" argument, if possible:
      if (is.element("log", names(formals(dens2)))) {
        logd2   <- dens2(x, log=TRUE)
        logd2md <- dens2(x-d, log=TRUE)
      } else {
        logd2   <- log(d2)
        logd2md <- log(dens2(x-d))
      }
      return(ifelse((logd2>-Inf) & (logd2md>-Inf), (logd2-logd2md)*d2, 0.0))
    }
    int1 <- integrate(func1, -Inf, Inf)
    if (int1$message != "OK")
      warning(paste0("Problem computing KL-divergence (1): \"", int1$message,"\""))
    int2 <- integrate(func2, -Inf, Inf)
    if (int2$message != "OK")
      warning(paste0("Problem computing KL-divergence (2): \"", int2$message,"\""))
    return(int1$value + int2$value)
  }

  # determine bin half-width:
  step <- sqrt(delta)
  while (symKL(step) < delta) step <- 2*step
  ur <- uniroot(function(X){return(symKL(X)-delta)}, lower=0, upper=step)
  step <- ur$root
  # determine grid range via  epsilon/2  and  1-epsilon/2  quantiles:
  mini <- -1
  while (cdf1(mini) > epsilon/2) mini <- 2*mini
  maxi <- 1
  while (cdf1(maxi) < 1-(epsilon/2)) maxi <- 2*maxi
  ur <- uniroot(function(X){return(cdf1(X)-epsilon/2)},
                lower=mini, upper=maxi)
  mini <- ur$root
  ur <- uniroot(function(X){return(cdf1(X)-(1-epsilon/2))},
                lower=mini, upper=maxi)
  maxi <- ur$root
  # determine number of reference points:
  k <- ceiling((maxi-mini)/(2*step))+1
  # determine reference points:
  support <- mini - ((k*2*step)-(maxi-mini))/2 + (0:(k-1))*2*step
  # determine bin margins:
  margins <- support[-1]-step
  # determine bin weights:
  weight <- rep(NA, length(support))
  for (i in 1:(k-1))
    weight[i] <- cdf1(margins[i])
  weight[k] <- 1
  for (i in k:2)
    weight[i] <- weight[i]-weight[i-1]
  # the eventual grid:
  grid <- cbind("lower"=c(-Inf, margins),
                "upper"=c(margins, Inf),
                "reference"=support,
                "prob"=weight)

  # probability density of convolution:
  density <- function(x)
  {
    return(apply(matrix(x,ncol=1), 1,
                 function(x){sum(grid[,"prob"]*dens2(x-grid[,"reference"]))}))
  }

  # cumulative distribution function (CDF) of convolution:
  cdf <- function(x)
  {
    return(apply(matrix(x,ncol=1), 1,
                 function(x){sum(grid[,"prob"]*cdf2(x-grid[,"reference"]))}))
  }

  # quantile function (inverse CDF) of convolution:
  quantile <- function(p)
  {
    quant <- function(pp)
    {
      mini <- -1
      while (cdf(mini) > pp) mini <- 2*mini
      maxi <- 1
      while (cdf(maxi) < pp) maxi <- 2*maxi
      ur <- uniroot(function(x){return(cdf(x)-pp)}, lower=mini, upper=maxi)
      return(ur$root)      
    }
    proper <- ((p>0) & (p<1))
    result <- rep(NA,length(p))
    if (any(proper)) result[proper] <- apply(matrix(p[proper],ncol=1), 1, quant)
    return(result)
  }
  
  return(list("delta"    = delta,     # tuning parameter (maximum divergence)
              "epsilon"  = epsilon,   # tuning parameter (neglected tail probability)
              "binwidth" = 2*step,    # bin width (constant across bins)
              "bins"     = k,         # number of bins
              "support"  = grid,      # bin margins, reference points and weights
              "density"  = density,   # resulting probability density function
              "cdf"      = cdf,       # resulting cumulative distribution function (CDF)
              "quantile" = quantile)) # resulting quantile function (inverse CDF)
}


################################################################################
#  The skew-normal / logistic example:


dens1 <- function(x, shape=4)
# skew-normal distribution's density
# see also: http://azzalini.stat.unipd.it/SN/Intro
{
  return(2 * dnorm(x) * pnorm(shape * x))
}


dens2 <- function(x)
# logistic distribution's density
{
  return(dlogis(x, location=0, scale=1))
}


rskewnorm <- function(n, shape=4)
# skew-normal random number generation
# (according to http://azzalini.stat.unipd.it/SN/faq-r.html)
{
  delta <- shape / sqrt(shape^2+1)
  u1 <- rnorm(n); v <- rnorm(n)
  u2 <- delta * u1 + sqrt(1-delta^2) * v
  return(apply(cbind(u1,u2), 1, function(x){ifelse(x[1]>=0, x[2], -x[2])}))
}


# compute convolution:
conv <- convolve(dens1, dens2)

# illustrate convolution:
n <- 100000
x <- rskewnorm(n)
y <- rlogis(n)
z <- x + y

# determine empirical and theoretical quantiles:
p      <- c(0.001,0.01, 0.1, 0.5, 0.9, 0.99, 0.999)
equant <- quantile(z, prob=p)
tquant <- conv$quantile(p)

# show numbers:
print(cbind("p"=p, "empirical"=equant, "theoretical"=tquant))

# draw Q-Q plot:
rg <- range(c(equant, tquant))
plot(rg, rg, type="n", asp=1, main="Q-Q-plot",
     xlab="theoretical quantile", ylab="empirical quantile")
abline(0, 1, col="grey")
points(tquant, equant)


==> convolve.R <==
convolve <- function(dens1, dens2,
                     cdf1=Vectorize(function(x){integrate(dens1,-Inf,x)$value}),
                     cdf2=Vectorize(function(x){integrate(dens2,-Inf,x)$value}),
                     delta=0.01, epsilon=0.001)
# (a grid is constructed in the first density's domain ("dens1")
#  so that the convolution is a sum of "dens2" conditionals,
#  weighted by "dens1".)
{
  # some basic sanity checks:
  stopifnot(is.function(dens1), is.function(dens2),
            is.function(cdf1), is.function(cdf2),
            dens1(-1)>0, dens2(-1)>0, delta>0, epsilon>0)
  
  symKL <- function(d)
  # divergence w.r.t. shifting of the 2nd distribution ("dens2()")
  {
    stopifnot(d>=0)
    func1 <- function(x)
    # integrand for one directed divergence
    {
      d2md <- dens2(x-d)
      # utilize density's "log" argument, if possible:
      if (is.element("log", names(formals(dens2)))) {
        logd2   <- dens2(x, log=TRUE)
        logd2md <- dens2(x-d, log=TRUE)
      } else {
        logd2   <- log(dens2(x))
        logd2md <- log(d2md)
      }
      return(ifelse((logd2>-Inf) & (logd2md>-Inf), (logd2md-logd2)*d2md, 0.0))
    }
    
    func2 <- function(x)
    # integrand for other directed divergence
    {
      d2 <- dens2(x)
      # utilize density's "log" argument, if possible:
      if (is.element("log", names(formals(dens2)))) {
        logd2   <- dens2(x, log=TRUE)
        logd2md <- dens2(x-d, log=TRUE)
      } else {
        logd2   <- log(d2)
        logd2md <- log(dens2(x-d))
      }
      return(ifelse((logd2>-Inf) & (logd2md>-Inf), (logd2-logd2md)*d2, 0.0))
    }
    int1 <- integrate(func1, -Inf, Inf)
    if (int1$message != "OK")
      warning(paste0("Problem computing KL-divergence (1): \"", int1$message,"\""))
    int2 <- integrate(func2, -Inf, Inf)
    if (int2$message != "OK")
      warning(paste0("Problem computing KL-divergence (2): \"", int2$message,"\""))
    return(int1$value + int2$value)
  }

  # determine bin half-width:
  step <- sqrt(delta)
  while (symKL(step) < delta) step <- 2*step
  ur <- uniroot(function(X){return(symKL(X)-delta)}, lower=0, upper=step)
  step <- ur$root
  # determine grid range via  epsilon/2  and  1-epsilon/2  quantiles:
  mini <- -1
  while (cdf1(mini) > epsilon/2) mini <- 2*mini
  maxi <- 1
  while (cdf1(maxi) < 1-(epsilon/2)) maxi <- 2*maxi
  ur <- uniroot(function(X){return(cdf1(X)-epsilon/2)},
                lower=mini, upper=maxi)
  mini <- ur$root
  ur <- uniroot(function(X){return(cdf1(X)-(1-epsilon/2))},
                lower=mini, upper=maxi)
  maxi <- ur$root
  # determine number of reference points:
  k <- ceiling((maxi-mini)/(2*step))+1
  # determine reference points:
  support <- mini - ((k*2*step)-(maxi-mini))/2 + (0:(k-1))*2*step
  # determine bin margins:
  margins <- support[-1]-step
  # determine bin weights:
  weight <- rep(NA, length(support))
  for (i in 1:(k-1))
    weight[i] <- cdf1(margins[i])
  weight[k] <- 1
  for (i in k:2)
    weight[i] <- weight[i]-weight[i-1]
  # the eventual grid:
  grid <- cbind("lower"=c(-Inf, margins),
                "upper"=c(margins, Inf),
                "reference"=support,
                "prob"=weight)

  # probability density of convolution:
  density <- function(x)
  {
    return(apply(matrix(x,ncol=1), 1,
                 function(x){sum(grid[,"prob"]*dens2(x-grid[,"reference"]))}))
  }

  # cumulative distribution function (CDF) of convolution:
  cdf <- function(x)
  {
    return(apply(matrix(x,ncol=1), 1,
                 function(x){sum(grid[,"prob"]*cdf2(x-grid[,"reference"]))}))
  }

  # quantile function (inverse CDF) of convolution:
  quantile <- function(p)
  {
    quant <- function(pp)
    {
      mini <- -1
      while (cdf(mini) > pp) mini <- 2*mini
      maxi <- 1
      while (cdf(maxi) < pp) maxi <- 2*maxi
      ur <- uniroot(function(x){return(cdf(x)-pp)}, lower=mini, upper=maxi)
      return(ur$root)      
    }
    proper <- ((p>0) & (p<1))
    result <- rep(NA,length(p))
    if (any(proper)) result[proper] <- apply(matrix(p[proper],ncol=1), 1, quant)
    return(result)
  }
  
  return(list("delta"    = delta,     # tuning parameter (maximum divergence)
              "epsilon"  = epsilon,   # tuning parameter (neglected tail probability)
              "binwidth" = 2*step,    # bin width (constant across bins)
              "bins"     = k,         # number of bins
              "support"  = grid,      # bin margins, reference points and weights
              "density"  = density,   # resulting probability density function
              "cdf"      = cdf,       # resulting cumulative distribution function (CDF)
              "quantile" = quantile)) # resulting quantile function (inverse CDF)
}


==> studentt-example.R <==
# This file contains R code to reproduce the Student-t example
# from the paper "Discrete approximation of a mixture distribution
# via restricted divergence" by C. Roever and T. Friede.
#
# A mixture of zero-mean normal distributions with standard deviation
#   sigma=sqrt(nu/s)
# where s is drawn from a Chi^2-distribution
# with 'nu' degrees of freedom is a Student-t distribution.
#
# In the following a grid in "s" values is generated
# using the DIRECT algorithm. This defines a finite mixture
# of normal distributions approximating the continuous mixture
# (the Student-t distribution).


# specify degrees-of-freedom:
df <- 5

# DIRECT parameters:
delta   <- 0.01
epsilon <- 0.001

# symmetrized KL-divergence
# for two normals with equal means (see equation (5)):
symKL <- function(sigma1, sigma2)
{
  if ((!is.finite(sigma1)) || (sigma1<=0) || (!is.finite(sigma2)) || (sigma2<=0))
    result <- Inf
  else
    result <- (sigma1^2 - sigma2^2)^2 / (2*sigma1^2*sigma2^2)
  return(result)
}


{
# keep track of computation time:
ptm <- proc.time()
  # first bin margin:
  bin <- -Inf
  # first reference point:
  ref <- qchisq(epsilon/2, df=df)
  # starting value:
  chi2 <- ref[1]
  # iterate:
  maxchi2 <- qchisq(1-epsilon/2, df=df) # (termination criterion)
  while (chi2 < maxchi2) {
    ########################
    # find next bin margin;
    # first find a point beyond next margin:
    laststep <- ifelse(is.finite(bin[length(bin)]), ref[length(ref)] - bin[length(bin)], 1.0)
    upper <- chi2 + 2*laststep
    diverg <- symKL(sqrt(df/chi2), sqrt(df/upper))
    while (diverg < delta) {
      upper <- upper + laststep
      diverg <- symKL(sqrt(df/chi2), sqrt(df/upper))
    }
    # then do numerical search for root:
    ur <- uniroot(function(X){return(symKL(sqrt(df/chi2), sqrt(df/X))-delta)},
                  lower=chi2, upper=upper)
    chi2 <- ur$root
    # add to vector of bin margins:
    bin <- c(bin, chi2)
    #############################
    # find next reference point;
    # first find a point beyond next reference:
    laststep <- bin[length(bin)] - ref[length(ref)]  
    upper <- chi2 + 2*laststep
    diverg <- symKL(sqrt(df/chi2), sqrt(df/upper))
    while (diverg < delta) {
      upper <- upper + laststep
      diverg <- symKL(sqrt(df/chi2), sqrt(df/upper))
    }
    # then do numerical search for root:
    ur <- uniroot(function(X){return(symKL(sqrt(df/chi2), sqrt(df/X))-delta)},
                  lower=chi2, upper=upper)
    chi2 <- ur$root
    # add to vector of reference points:
    ref <- c(ref, chi2)
  }
  # assemble bin margins, reference points and bin probabilities (weights):
  grid <- cbind("lower"     = bin,
                "upper"     = c(bin[-1], Inf),
                "reference" = ref,
                "prob"      = diff(c(pchisq(bin, df=df),1)))
ptm <- proc.time()-ptm
}

# show grid (19 bins):
print(grid)

# show computation time:
print(ptm)


# illustrate actual (exact Student-t and approximate) probability densities:
x <- seq(-3, 10, le=200)
# compute exact density:
studentt <- dt(x, df=df)
# compute approximate density:
mixture <- matrix(NA, nrow=length(x), ncol=nrow(grid))
for (i in 1:nrow(grid))
  mixture[,i] <- dnorm(x, mean=0, sd=sqrt(df/grid[i,"reference"]))
mixture <- mixture  %*%  grid[,"prob"]

# plot:
par(mfrow=c(1,2))
  plot(x, studentt, type="n",
       xlab="x", ylab="probability density")
  abline(h=0, col="darkgrey")
  abline(v=0, col="darkgrey", lty="dotted")
  lines(x, studentt, col="green2")
  lines(x, mixture, col="red3", lty="dashed")
  legend("topright", c("Student-t", "normal mixture"),
         col=c("green2","red3"), lty=c("solid","dashed"))

  plot(x, log(studentt)-log(mixture), ylim= 1.7*c(-1,1)*delta, type="n",
       xlab="x", ylab="log(p(x)/q(x))")
  abline(h=0, col="darkgrey")
  abline(v=0, col="darkgrey", lty="dotted")
  abline(h=c(-1,1)*delta, lty="dashed", col="darkgrey")
  lines(x, log(studentt)-log(mixture), type="l", col="blue4")
par(mfrow=c(1,1))


#########################################
# compute actual divergence numerically:

# define the integrand:
func <- function(x)
# log ratio   log(p(x)/q(x)) * p(x)
{
  if (length(x)>1) warning("cannot handle vector-valued arguments")
  logpfun     <- dt(x=x, df=df, log=TRUE)
  pfun        <- exp(logpfun)
  logsummands <- dnorm(x=x, mean=0, sd=sqrt(df/grid[,"reference"]), log=TRUE)
  logweights  <- log(grid[,"prob"])
  A           <- max(logsummands+logweights)
  logqfun     <- log(sum(exp(logsummands + logweights - A))) + A
  result      <- (logpfun-logqfun) * pfun
  return(result)
}

# vectorize the integrand
# (necessary to use "integrate()" function):
func2 <- Vectorize(func)

# compute integral:
integrate(f=func2, lower=-Inf, upper=Inf)

